Serially Improved GTOs for Molecular Applications (SIGMA): basis sets from monovalent ions

A new family of ionic basis sets, denoted i{\sigma}XZ1, is presented for molecular calculations on systems containing monovalent ions. The basis sets extend the SIGMA family by explicitly accounting for the different electronic structure of cations and anions. Auxiliary basis sets for resolution-of-the-identity calculations are also developed for the Coulomb term. The performance of the proposed basis sets is assessed for alkali-halide clusters. Compared with conventional basis sets, i{\sigma}XZ1 provides an accurate description of structural, energetic, and electronic properties while showing remarkable robustness against near-linear dependencies, allowing stable calculations on systems containing up to 792 NaCl units. These features make the i{\sigma}XZ1 family a reliable and efficient alternative for large-scale calculations on ionic systems.

==> anc/iSigmaAuxJ.txt <==
#  iSigmaAuxJ

 H
 S 1 
   1    0.025000      1.0000000000
 S 1 
   1    0.047632      1.0000000000
 S 1 
   1    0.09030       1.0000000000
 S 1 
   1    0.19842       1.0000000000
 S 1 
   1    0.44915       1.0000000000
 S 1 
   1    1.12865       1.0000000000
 S 1 
   1    3.21907       1.0000000000
 S 1 
   1    11.2113       1.0000000000
 S 1 
   1    24.0000       1.0000000000
 S 1 
   1    62.0431       1.0000000000
 P 1
   1    0.077068      1.0000000000
 P 1
   1    0.13937       1.0000000000
 P 1
   1    0.27942       1.0000000000
 P 1
   1    0.56937       1.0000000000
 P 1 
   1    1.75553       1.0000000000
 P 1 
   1    3.65460       1.0000000000
 D 1
   1    0.13790       1.0000000000
 D 1
   1    0.25482       1.0000000000
 D 1
   1    0.47786       1.0000000000
 D 1
   1    1.57484       1.0000000000
 D 1
   1    3.07000       1.0000000000
 F 1
   1    0.23530      1.0000000000
 F 1
   1    0.48647      1.0000000000
 F 1
   1    1.21280      1.0000000000
 G 1
   1    0.32295      1.0000000000
 G 1
   1    0.63455      1.0000000000
 H 1 
   1    0.56911      1.0000000000
 Li
 S 1 
   1    0.30857       1.0000000000
 S 1 
   1    0.55814       1.0000000000
 S 1 
   1    1.45426       1.0000000000
 S 1 
   1    3.06638       1.0000000000
 S 1 
   1    6.73098       1.0000000000
 S 1 
   1    15.4052       1.0000000000
 S 1 
   1    38.1311       1.0000000000
 S 1 
   1    113.552       1.0000000000
 S 1 
   1    523.067       1.0000000000
 P 1
   1    0.49653       1.0000000000
 P 1
   1    1.30564       1.0000000000
 P 1
   1    3.61704       1.0000000000
 P 1 
   1    34.6822       1.0000000000
 D 1
   1    0.55125       1.0000000000
 D 1
   1    0.99225       1.0000000000
 D 1
   1    5.82570       1.0000000000
 F 1
   1    0.59580       1.0000000000
 G 1
   1    0.62027      1.0000000000
F
 S 1 
   1 0.11931  1.0000000000
 S 1 
   1 0.25003  1.0000000000
 S 1 
   1 0.44994  1.0000000000
 S 1 
   1 0.88408  1.0000000000
 S 1 
   1 1.78484  1.0000000000
 S 1 
   1 3.41414  1.0000000000
 S 1 
   1 8.32373  1.0000000000
 S 1 
   1 16.4264  1.0000000000
 S 1 
   1 34.1786  1.0000000000
 S 1 
   1 72.8858  1.0000000000
 S 1 
   1 160.041  1.0000000000
 S 1 
   1 387.276  1.0000000000
 S 1 
   1 1161.44  1.0000000000
 S 1 
   1 5405.04  1.0000000000
 P 1 
   1 0.13211      1.0000000000
 P 1 
   1 0.24226      1.0000000000
 P 1 
   1 0.47014      1.0000000000
 P 1 
   1 1.03260      1.0000000000
 P 1 
   1 1.85870      1.0000000000
 P 1 
   1 3.34566      1.0000000000
 P 1 
   1 6.02219      1.0000000000
 P 1 
   1 24.7397      1.0000000000
 P 1 
   1 60.2611      1.0000000000
 D 1 
   1 0.11897   1.0000000000
 D 1 
   1 0.36574     1.0000000000
 D 1 
   1 0.81784     1.0000000000
 D 1 
   1 2.75822     1.0000000000
 D 1 
   1 5.16326     1.0000000000
 D 1 
   1 18.4980     1.0000000000
 F 1 
   1  0.30217        1.0000000000
 F 1 
   1  0.71622        1.0000000000
 F 1 
   1  1.50689        1.0000000000
 F 1
   1  17.6892        1.0000000000
 G 1 
   1  0.45453        1.0000000000
 G 1
   1  0.81821        1.0000000000
 G 1
   1  1.69462        1.0000000000
 H 1
   1  0.45852        1.0000000000
 Na               
 S 1 
   1    0.25203       1.0000000000
 S 1 
   1    0.54119       1.0000000000
 S 1 
   1    0.97415       1.0000000000
 S 1 
   1    1.83173       1.0000000000
 S 1 
   1    3.48360       1.0000000000
 S 1 
   1    6.55806       1.0000000000
 S 1 
   1    13.6123       1.0000000000
 S 1 
   1    36.4579       1.0000000000
 S 1 
   1    71.2311       1.0000000000
 S 1 
   1    153.511       1.0000000000
 S 1 
   1    361.391       1.0000000000
 S 1 
   1    969.414       1.0000000000
 S 1 
   1    3210.98       1.0000000000
 S 1 
   1    16256.7       1.0000000000
 P 1 
   1    0.33478       1.0000000000
 P 1 
   1    0.75740       1.0000000000
 P 1 
   1    1.50947       1.0000000000
 P 1 
   1    2.71705       1.0000000000
 P 1 
   1    5.03296       1.0000000000
 P 1 
   1    30.4702       1.0000000000
 P 1 
   1    109.106       1.0000000000
 D 1 
   1    0.43884      1.0000000000
 D 1 
   1    1.49336      1.0000000000
 D 1
   1    8.81068      1.0000000000
 D 1
   1    33.7238      1.0000000000
 F 1 
   1    0.451654     1.0000000000
 F 1 
   1    1.440940     1.0000000000
 F 1 
   1    3.838640     1.0000000000
 G 1 
   1    0.634404     1.0000000000
 H 1 
   1    0.568144     1.0000000000
Cl
 S 1 
   1    0.079882   1.0000000000
 S 1 
   1    0.15455    1.0000000000
 S 1 
   1    0.29716    1.0000000000
 S 1 
   1    0.57849    1.0000000000
 S 1 
   1    1.05073    1.0000000000
 S 1 
   1    2.19931    1.0000000000
 S 1 
   1    3.95930    1.0000000000
 S 1 
   1    7.13098    1.0000000000
 S 1 
   1    12.8359    1.0000000000
 S 1 
   1    23.1058    1.0000000000
 S 1 
   1    41.5936    1.0000000000
 S 1 
   1    87.2383    1.0000000000
 S 1 
   1    163.445    1.0000000000
 S 1 
   1    315.013    1.0000000000
 S 1 
   1    585.325    1.0000000000
 S 1 
   1    1088.70    1.0000000000
 S 1 
   1    3684.55    1.0000000000
 S 1 
   1    7624.11    1.0000000000
 S 1 
   1    13858.3    1.0000000000
 S 1
   1    28740.5    1.0000000000
 P 1 
   1   0.10399     1.0000000000
 P 1 
   1   0.23777     1.0000000000
 P 1 
   1   0.44265     1.0000000000
 P 1 
   1   0.80003     1.0000000000
 P 1 
   1   1.44005     1.0000000000
 P 1 
   1   2.65241     1.0000000000
 P 1 
   1   5.55533     1.0000000000
 P 1 
   1   10.0049     1.0000000000
 P 1 
   1   18.0089     1.0000000000
 P 1 
   1   78.4091     1.0000000000
 P 1 
   1   207.168     1.0000000000
 D 1 
   1       0.1070390000      1.0000000000
 D 1 
   1       0.2370910000      1.0000000000
 D 1 
   1       0.4267320000      1.0000000000
 D 1 
   1       0.7680890000      1.0000000000
 D 1 
   1       1.3825200000      1.0000000000
 D 1 
   1       2.8178300000      1.0000000000
 D 1 
   1       5.8270900000      1.0000000000
 D 1 
   1       10.510500000      1.0000000000
 D 1 
   1      22.3975000000      1.0000000000
 D 1 
   1      68.3958000000      1.0000000000
 F 1 
   1       0.2043160000      1.0000000000
 F 1 
   1       0.3677680000      1.0000000000
 F 1 
   1       0.7772550000      1.0000000000
 F 1 
   1       1.4831400000      1.0000000000
 F 1 
   1       12.066800000      1.0000000000
 G 1 
   1       0.3272340000      1.0000000000
 G 1 
   1       0.6882660000      1.0000000000
 G 1 
   1       2.4143100000      1.0000000000
 H 1 
   1       0.3671520000      1.0000000000
 H 1 
   1       0.9600790000      1.0000000000
K
 S 1 
   1  0.087815    1.0000000000
 S 1 
   1  0.15903     1.0000000000
 S 1 
   1  0.31910     1.0000000000
 S 1 
   1  0.60244     1.0000000000
 S 1 
   1  1.12550     1.0000000000
 S 1 
   1  2.09425     1.0000000000
 S 1 
   1  3.85990     1.0000000000
 S 1 
   1  7.32386     1.0000000000
 S 1 
   1  13.0127     1.0000000000
 S 1 
   1  23.3102     1.0000000000
 S 1 
   1  46.6246     1.0000000000
 S 1 
   1  84.7281     1.0000000000
 S 1 
   1  151.560     1.0000000000
 S 1 
   1  294.288     1.0000000000
 S 1 
   1  583.723     1.0000000000
 S 1 
   1  1057.99     1.0000000000
 S 1 
   1  3581.08     1.0000000000
 S 1 
   1  7453.86     1.0000000000
 S 1 
   1  14458.2     1.0000000000
 S 1 
   1  29402.5     1.0000000000
 P 1 
   1  0.078998 1.0000000000
 P 1 
   1  0.17528  1.0000000000
 P 1 
   1  0.31695  1.0000000000
 P 1 
   1  0.60802  1.0000000000
 P 1 
   1  1.47641  1.0000000000
 P 1 
   1  2.96354  1.0000000000
 P 1 
   1  7.56685  1.0000000000
 P 1 
   1  13.6462  1.0000000000
 P 1 
   1  27.5548  1.0000000000
 P 1 
   1  50.6341  1.0000000000
 P 1 
   1  217.097  1.0000000000
 D 1 
   1  0.19891        1.0000000000
 D 1 
   1  0.37129        1.0000000000
 D 1 
   1  0.84508        1.0000000000
 D 1 
   1  1.68533        1.0000000000
 D 1 
   1  3.03360        1.0000000000
 D 1 
   1  5.46048        1.0000000000
 D 1 
   1  37.6507        1.0000000000
 F 1 
   1  0.20838        1.0000000000
 F 1
   1  1.02404        1.0000000000
 F 1
   1  2.83052        1.0000000000
 F 1
   1  16.3638        1.0000000000
 G 1
   1  0.22785        1.0000000000
 G 1
   1  0.41014        1.0000000000
 G 1
   1  1.37884        1.0000000000
 H 1
   1  0.23196        1.0000000000
 H 1
   1  0.48919        1.0000000000


==> anc/iSigmaXZ1.txt <==
# iSigmaDZ1

 H    
  S            7
           1   72.151497090187618        1.6540908302972363E-003
           2   10.838290044899447        1.2509907686571366E-002
           3   2.4661738014431642        5.8875528944976198E-002
           4  0.69184522857605812       0.17597302815080584     
           5  0.21370269796259939       0.33051068848990817     
           6   6.4892755202446598E-002  0.40452642945717782     
           7   1.8116435402635370E-002  0.24498350491200907     
  S            7
           1   72.151497090187618        2.3564101110120353E-003
           2   10.838290044899447        1.8709044967207614E-002
           3   2.4661738014431642        9.6226106792818733E-002
           4  0.69184522857605812       0.41161408344970202     
           5  0.21370269796259939       0.58498811339468060     
           6   6.4892755202446598E-002 -0.49574850387377112     
           7   1.8116435402635370E-002 -0.55790718649139293     
  P            2
           1  0.45390745597301652       0.42256334007838614     
           2  0.11568478330062072       0.69357387623363476     
 Li   
  S            7
           1   1352.0779583264855        8.5014803889944021E-004
           2   202.86757875453344        6.5391862130243531E-003
           3   46.177865397303108        3.2914730143587055E-002
           4   13.047409365546514       0.12004639848809144     
           5   4.1811355334896056       0.30390225734037146     
           6   1.4337847933967547       0.46079621290963768     
           7  0.50949516195309319       0.23608273556844389     
  S            7
           1   1352.0779583264855        1.3091859115631807E-003
           2   202.86757875453344        1.1047564746439574E-002
           3   46.177865397303108        5.7843079066886058E-002
           4   13.047409365546514       0.35857015597869063     
           5   4.1811355334896056       0.78980893279475106     
           6   1.4337847933967547      -0.50813496673464897     
           7  0.50949516195309319      -0.60541371371951069     
  P            2
           1   6.8146041282400418       0.40155273443637673     
           2   1.9181510423891897       0.69896125825592237     
 F    
  S           11
           1   38344.383367991111        2.0848961636713720E-004
           2   5747.6898637274662        1.6169656566423687E-003
           3   1308.8045233362832        8.3872163127971574E-003
           4   370.74087614594788        3.4041254504654658E-002
           5   120.81304217903974       0.10974997200862992     
           6   43.370400254011670       0.26585502179944093     
           7   16.666534548908260       0.39884612723781487     
           8   6.6153712562430584       0.24541181254511057     
           9   1.8060462514514699        6.6951486754352058E-002
          10  0.67246211513964305        8.0811269726076898E-002
          11  0.22580602141398662        4.2414183725518091E-002
  S           11
           1   38344.383367991111       -8.0784387184916159E-005
           2   5747.6898637274662       -6.2376590875577709E-004
           3   1308.8045233362832       -3.2700032355909457E-003
           4   370.74087614594788       -1.3252525782236306E-002
           5   120.81304217903974       -4.4484117785858326E-002
           6   43.370400254011670      -0.11284351428164820     
           7   16.666534548908260      -0.21148797635018138     
           8   6.6153712562430584      -0.17086025722895423     
           9   1.8060462514514699       0.29370184851973391     
          10  0.67246211513964305       0.57382157937132394     
          11  0.22580602141398662       0.27627842935135993     
  S           11
           1   38344.383367991111        6.0867892428643441E-005
           2   5747.6898637274662        4.6604837991141683E-004
           3   1308.8045233362832        2.4713094463830443E-003
           4   370.74087614594788        9.9979688219111965E-003
           5   120.81304217903974        3.4812148456018863E-002
           6   43.370400254011670        9.2114183414284387E-002
           7   16.666534548908260       0.20707848464675493     
           8   6.6153712562430584       0.18998203026160340     
           9   1.8060462514514699       -1.2559746075233242     
          10  0.67246211513964305        8.2574251695684983E-002
          11  0.22580602141398662       0.97835851425660458     
  P            7
           1   106.61471619338262        3.6494153391963594E-003
           2   24.923322696209695        2.6444318960283569E-002
           3   7.7128727735371836       0.10785131611582421     
           4   2.7235816067448457       0.26272403401207495     
           5  0.98782594960469450       0.38227200298978964     
           6  0.33841947112297838       0.35710193103350563     
           7   9.9998287363701505E-002  0.18045810219564168     
  P            7
           1   106.61471619338262       -5.2644768022584382E-003
           2   24.923322696209695       -3.9868856579192168E-002
           3   7.7128727735371836      -0.16439152157833450     
           4   2.7235816067448457      -0.51048707600194598     
           5  0.98782594960469450      -0.25374603081606528     
           6  0.33841947112297838       0.59873857890273496     
           7   9.9998287363701505E-002  0.38049856580957436     
  D            2
           1   2.9809111195696127      -0.46811037240492737     
           2  0.83376869510713869      -0.67544522322102585     
 Na   
  S           11
           1   62250.058967339952        1.9770717229129634E-004
           2   9331.6356336300196        1.5340701357906027E-003
           3   2122.7615792590154        7.9841835244864132E-003
           4   600.87183943235971        3.2543529633713514E-002
           5   195.72659054603162       0.10641057914801763     
           6   70.285587212667110       0.26472052301272314     
           7   27.023950540974035       0.42213439541863240     
           8   10.741082787939927       0.29003269235063339     
           9   3.2259575766593427        3.2061905571338381E-002
          10   1.2975981038152211       -5.3146802973829980E-003
          11  0.49389916669977119        1.7457930291970266E-003
  S           11
           1   62250.058967339952       -4.8354578450149127E-005
           2   9331.6356336300196       -3.7379069129016697E-004
           3   2122.7615792590154       -1.9680593386805253E-003
           4   600.87183943235971       -8.0547481965241585E-003
           5   195.72659054603162       -2.7735895086959381E-002
           6   70.285587212667110       -7.4672118751954120E-002
           7   27.023950540974035      -0.15678636110658858     
           8   10.741082787939927      -0.15686221455692845     
           9   3.2259575766593427       0.23688071055801024     
          10   1.2975981038152211       0.60027872018538908     
          11  0.49389916669977119       0.31440846791739985     
  S           11
           1   62250.058967339952        6.6284875288929841E-005
           2   9331.6356336300196        5.0147758666648249E-004
           3   2122.7615792590154        2.6988952774344064E-003
           4   600.87183943235971        1.0845656873010479E-002
           5   195.72659054603162        3.8960441615408001E-002
           6   70.285587212667110       0.10256364703177606     
           7   27.023950540974035       0.25226198441393177     
           8   10.741082787939927       0.24018833676274820     
           9   3.2259575766593427       -1.4677211444810447     
          10   1.2975981038152211       0.16548518768511061     
          11  0.49389916669977119       0.98018121483787757     
  P            7
           1   250.55410440511307        2.1404755725746168E-003
           2   59.092813413075163        1.6641064721002501E-002
           3   18.649793094529276        7.4551434852289586E-002
           4   6.7872387421768767       0.21230754255569345     
           5   2.6190405138284043       0.37191106134918234     
           6   1.0051603849721642       0.39707361885881115     
           7  0.37261841087514308       0.17488571003135964     
  P            7
           1   250.55410440511307       -3.2765171685791364E-003
           2   59.092813413075163       -2.8175154640519260E-002
           3   18.649793094529276      -0.12086894374615112     
           4   6.7872387421768767      -0.46572484930701435     
           5   2.6190405138284043      -0.46145151954868807     
           6   1.0051603849721642       0.61534840997727525     
           7  0.37261841087514308       0.42474054291122282     
  D            2
           1   5.7387568967961498       0.44541616998383748     
           2   1.7226987360073462       0.68339773038593987     
 Cl   
  S           14
           1   296242.80331580655        8.4420228641222093E-005
           2   44392.379576706539        6.5503467539639818E-004
           3   10105.758911822146        3.4298721789808215E-003
           4   2860.1292548442352        1.4252523080095121E-002
           5   931.56843818298273        4.9427618089761073E-002
           6   335.79557023581083       0.14018616493025740     
           7   130.75278777907047       0.30082691461068667     
           8   54.115637029889371       0.39742528530864840     
           9   23.167568429402973       0.22352020886727605     
          10   7.6425809534094986        2.4574028043761020E-002
          11   3.2554202506236378       -1.7407855429275492E-003
          12   1.3709380617596716        2.7216733607852940E-003
          13  0.47721123688511824       -8.5263077571651034E-005
          14  0.15432395513461866        5.3012944621608519E-004
  S           14
           1   296242.80331580655       -2.4068857411855701E-005
           2   44392.379576706539       -1.8776029556258046E-004
           3   10105.758911822146       -9.7862401846002451E-004
           4   2860.1292548442352       -4.1342770300407117E-003
           5   931.56843818298273       -1.4471389803951545E-002
           6   335.79557023581083       -4.4015103552382973E-002
           7   130.75278777907047      -0.10493109729943043     
           8   54.115637029889371      -0.19267929808193873     
           9   23.167568429402973      -0.13623371083043048     
          10   7.6425809534094986       0.37356505217546732     
          11   3.2554202506236378       0.63159457661088625     
          12   1.3709380617596716       0.15429072214036130     
          13  0.47721123688511824        1.1938727214483589E-003
          14  0.15432395513461866        1.0055862284031509E-003
  S           14
           1   296242.80331580655        6.8998260485830450E-006
           2   44392.379576706539        5.3997504879555059E-005
           3   10105.758911822146        2.7976137137537187E-004
           4   2860.1292548442352        1.1927231869720092E-003
           5   931.56843818298273        4.1410145641396136E-003
           6   335.79557023581083        1.2857587794268080E-002
           7   130.75278777907047        3.0570840815362186E-002
           8   54.115637029889371        5.9706811084272261E-002
           9   23.167568429402973        4.1828386409195013E-002
          10   7.6425809534094986      -0.13559161476793766     
          11   3.2554202506236378      -0.39670612812838318     
          12   1.3709380617596716       -7.2530003009977001E-002
          13  0.47721123688511824       0.72638558206080905     
          14  0.15432395513461866       0.47346911460378072     
  S           14
           1   296242.80331580655       -7.6123936115284325E-006
           2   44392.379576706539       -6.5920825536697628E-005
           3   10105.758911822146       -3.1442296178600128E-004
           4   2860.1292548442352       -1.4850590484820159E-003
           5   931.56843818298273       -4.5605495215254310E-003
           6   335.79557023581083       -1.6431766707263464E-002
           7   130.75278777907047       -3.1823017468984881E-002
           8   54.115637029889371       -8.3847023086769182E-002
           9   23.167568429402973       -2.3788346933361092E-002
          10   7.6425809534094986        9.6423666242879402E-002
          11   3.2554202506236378       0.79805656744562936     
          12   1.3709380617596716      -0.51905602009889706     
          13  0.47721123688511824       -1.4776695519441554     
          14  0.15432395513461866        1.5322603293341626     
  P           11
           1   1375.4878884460361        6.8743434690618553E-004
           2   325.41799424094523        5.8364535141167580E-003
           3   104.74437020934718        2.9986226845528732E-002
           4   39.278174134511204       0.10702580665264579     
           5   16.122010173154269       0.25991108943541363     
           6   6.8997579700524634       0.40435960654907221     
           7   3.0113861102596982       0.32744514481912618     
           8   1.2409223469612143        7.3419197425928548E-002
           9  0.51487288572361423       -1.6804190053772378E-003
          10  0.19265240768019035        1.5257531946434588E-003
          11   6.2994689001382762E-002  -3.5537505531164340E-004
  P           11
           1   1375.4878884460361       -1.7020067419825180E-004
           2   325.41799424094523       -1.4528468800975257E-003
           3   104.74437020934718       -7.5123607545409619E-003
           4   39.278174134511204       -2.7512862206634542E-002
           5   16.122010173154269       -6.8687463525614528E-002
           6   6.8997579700524634      -0.11286629350567624     
           7   3.0113861102596982       -8.9681263910170242E-002
           8   1.2409223469612143       0.14523473657749700     
           9  0.51487288572361423       0.42845513596456919     
          10  0.19265240768019035       0.44130246416330726     
          11   6.2994689001382762E-002  0.19741801588834318     
  P           11
           1   1375.4878884460361        2.3626277317735888E-004
           2   325.41799424094523        1.9073166801952079E-003
           3   104.74437020934718        1.0497653857043704E-002
           4   39.278174134511204        3.6110090113472312E-002
           5   16.122010173154269        9.9835427997369955E-002
           6   6.8997579700524634       0.13760968364708434     
           7   3.0113861102596982       0.16542394125695500     
           8   1.2409223469612143      -0.43370306335081948     
           9  0.51487288572361423      -0.76636920848504075     
          10  0.19265240768019035       0.64726293403276491     
          11   6.2994689001382762E-002  0.47484047016889919     
  D            2
           1   1.0152106952291327       0.48062311060213181     
           2  0.31634840789829322       0.64510823468559086     
 K    
  S           14
           1   418222.59662107273        7.2720351835644652E-005
           2   62617.683421633352        5.6518733494812998E-004
           3   14249.960355975651        2.9592886389414844E-003
           4   4038.4861460013281        1.2291104448012714E-002
           5   1318.3312160918649        4.2763408752089838E-002
           6   476.23603709882400       0.12326339292212810     
           7   185.61816555838283       0.27551040539616078     
           8   76.629760118875282       0.39935832926461101     
           9   32.586425527062758       0.26374507527947699     
          10   11.347110649324243        3.5648387254368627E-002
          11   5.1735232017678427       -7.0504452710208393E-003
          12   2.3649176595428103        3.0384701318518122E-003
          13  0.78600139036065797       -1.0665787411960183E-003
          14  0.29718481463084218        1.3273444393865203E-004
  S           14
           1   418222.59662107273       -2.0865750044580929E-005
           2   62617.683421633352       -1.6276060139576825E-004
           3   14249.960355975651       -8.5011273559413843E-004
           4   4038.4861460013281       -3.5752177304124548E-003
           5   1318.3312160918649       -1.2588802967355815E-002
           6   476.23603709882400       -3.8497522030578053E-002
           7   185.61816555838283       -9.5395578398783751E-002
           8   76.629760118875282      -0.18432499802719990     
           9   32.586425527062758      -0.16994113706475092     
          10   11.347110649324243       0.25624959645870177     
          11   5.1735232017678427       0.62350123075514241     
          12   2.3649176595428103       0.27300935236365359     
          13  0.78600139036065797        1.2914306879248267E-002
          14  0.29718481463084218       -1.7874133398278731E-004
  S           14
           1   418222.59662107273        6.8831196567678010E-006
           2   62617.683421633352        5.3834178690293627E-005
           3   14249.960355975651        2.8005060088892651E-004
           4   4038.4861460013281        1.1867901932197317E-003
           5   1318.3312160918649        4.1480913791267409E-003
           6   476.23603709882400        1.2896347918294051E-002
           7   185.61816555838283        3.1856976498909943E-002
           8   76.629760118875282        6.4695297771463656E-002
           9   32.586425527062758        6.0113112785885756E-002
          10   11.347110649324243      -0.10024877840142621     
          11   5.1735232017678427      -0.40031452888755564     
          12   2.3649176595428103      -0.21231288262326220     
          13  0.78600139036065797       0.69941511186336258     
          14  0.29718481463084218       0.54484040708755910     
  S           14
           1   418222.59662107273       -8.5953508420515692E-006
           2   62617.683421633352       -7.2671055698496416E-005
           3   14249.960355975651       -3.3915678024857719E-004
           4   4038.4861460013281       -1.6444062616697817E-003
           5   1318.3312160918649       -4.7926728009055524E-003
           6   476.23603709882400       -1.8728897357560201E-002
           7   185.61816555838283       -3.4628377348538977E-002
           8   76.629760118875282      -0.10598873847700012     
           9   32.586425527062758       -3.1732274368670231E-002
          10   11.347110649324243        6.4148559397705137E-003
          11   5.1735232017678427        1.0631067248605217     
          12   2.3649176595428103      -0.53419889339174642     
          13  0.78600139036065797       -1.8405773907704792     
          14  0.29718481463084218        1.7506292417210385     
  P           11
           1   2422.4988966056703        3.9795893048248123E-004
           2   574.76989599049489        3.4229974099033202E-003
           3   186.28623707856357        1.8176390950690489E-002
           4   70.485756098595147        6.9144494823883365E-002
           5   29.347277075864856       0.18838629642672944     
           6   12.898441182899141       0.34757941442750251     
           7   5.8491730673682527       0.38351090008088840     
           8   2.6949142771063554       0.17455079713370758     
           9   1.1480224823646998        1.7031396488359656E-002
          10  0.47751624481491067        4.8257543233807441E-005
          11  0.19307084387980761        8.0956119305993811E-005
  P           11
           1   2422.4988966056703       -1.2210398273111015E-004
           2   574.76989599049489       -1.0451817090770855E-003
           3   186.28623707856357       -5.6331435084307907E-003
           4   70.485756098595147       -2.1658396637087074E-002
           5   29.347277075864856       -6.1553299999572327E-002
           6   12.898441182899141      -0.11653124588376657     
           7   5.8491730673682527      -0.14252671574319034     
           8   2.6949142771063554        1.7687599674593560E-002
           9   1.1480224823646998       0.38184094863164630     
          10  0.47751624481491067       0.51838634960850150     
          11  0.19307084387980761       0.21675565940156108     
  P           11
           1   2422.4988966056703        1.7925009996579166E-004
           2   574.76989599049489        1.4468623039343015E-003
           3   186.28623707856357        8.3333792809936209E-003
           4   70.485756098595147        3.0155734641034888E-002
           5   29.347277075864856        9.5270342495997362E-002
           6   12.898441182899141       0.15888927496955096     
           7   5.8491730673682527       0.22320903720477236     
           8   2.6949142771063554      -0.15320506036467538     
           9   1.1480224823646998       -1.1417858057032118     
          10  0.47751624481491067       0.56186332923663662     
          11  0.19307084387980761       0.61162204463499825     
  D            2
           1   1.6789667027783723       0.41177397177364794     
           2  0.54204563675184148       0.70090997716613901     
          
# iSigmaTZ1

 H    
  S            8
           1   141.88975680174067        7.1240483928433076E-004
           2   21.310751219617607        5.4661379620985955E-003
           3   4.8510695439012022        2.7192415679037359E-002
           4   1.3688634837883060        9.5352588011173231E-002
           5  0.44132365022374220       0.21689499230152673     
           6  0.15074214272325248       0.34010405494614399     
           7   4.8383047214676587E-002  0.37304331989564260     
           8   1.4340963469831233E-002  0.17313033272379488     
  S            8
           1   141.88975680174067        1.0310463189073312E-003
           2   21.310751219617607        7.8586440326793589E-003
           3   4.8510695439012022        4.2233956981106324E-002
           4   1.3688634837883060       0.17798050034928550     
           5  0.44132365022374220       0.54095929234308526     
           6  0.15074214272325248       0.32262645890503605     
           7   4.8383047214676587E-002 -0.64898961158950119     
           8   1.4340963469831233E-002 -0.38788549255361876     
  S            8
           1   141.88975680174067        7.8938120283402727E-004
           2   21.310751219617607        6.1468372649277070E-003
           3   4.8510695439012022        3.5008338739148707E-002
           4   1.3688634837883060       0.18986282013236386     
           5  0.44132365022374220       0.59230725571753784     
           6  0.15074214272325248      -0.49565615922292477     
           7   4.8383047214676587E-002  -1.1167781751621313     
           8   1.4340963469831233E-002   1.3465749540247680     
  P            3
           1  0.88767530367720182      -0.14017880855066578     
           2  0.24641954013295644      -0.59230765564312748     
           3   7.7215278981934268E-002 -0.41478410986688669     
  P            3
           1  0.88767530367720182       0.87429747156482940     
           2  0.24641954013295644        6.8609647691980122E-002
           3   7.7215278981934268E-002 -0.69648578843005871     
  D            2
           1  0.58348828057957147       0.51767501554885287     
           2  0.17728768020351210       0.61492341278060969     
 Li   
  S            8
           1   2929.5346052141826        3.2409277839863082E-004
           2   439.28955464587136        2.5080421275259462E-003
           3   100.00402377655405        1.2929228406956530E-002
           4   28.339791744182648        5.0922377217223078E-002
           5   9.2259923604340521       0.15284969428072931     
           6   3.2681629937530756       0.32869574482890285     
           7   1.2131291287455448       0.42815733189031824     
           8  0.46001008542188959       0.18529218522906882     
  S            8
           1   2929.5346052141826        5.1931271888945325E-004
           2   439.28955464587136        3.8675429197909438E-003
           3   100.00402377655405        2.2589229967274700E-002
           4   28.339791744182648       0.10272230438132754     
           5   9.2259923604340521       0.50781002380371532     
           6   3.2681629937530756       0.61663573004889094     
           7   1.2131291287455448      -0.68088463762658080     
           8  0.46001008542188959      -0.46812614673919917     
  S            8
           1   2929.5346052141826        6.7465015871587578E-004
           2   439.28955464587136        8.3475305701595504E-003
           3   100.00402377655405        2.9115123936271990E-002
           4   28.339791744182648       0.43787066206414704     
           5   9.2259923604340521        1.0744012311512874     
           6   3.2681629937530756       -1.8984967713263681     
           7   1.2131291287455448       0.29751365095147003     
           8  0.46001008542188959       0.63496034089252129     
  P            3
           1   12.538216933512601       0.12831813132998959     
           2   3.9112895615187782       0.55592692995190929     
           3   1.4166682409383340       0.43681079424135116     
  P            3
           1   12.538216933512601      -0.77462602822573867     
           2   3.9112895615187782      -0.30159278208697632     
           3   1.4166682409383340       0.87794296462056298     
  D            2
           1   8.5401736519873985       0.45822265727994482     
           2   2.9138125917180560       0.65006532143122797     
 F    
  S           12
           1   70272.672149779668        9.7870864801807432E-005
           2   10539.227724975173        7.5850966647759261E-004
           3   2399.6532878399612        3.9664851902550613E-003
           4   679.86223962336771        1.6360712860668081E-002
           5   221.98795516324847        5.5805227229145195E-002
           6   80.178731134627640       0.15283134200848264     
           7   31.201012245904984       0.30900945945421043     
           8   12.879557170458289       0.36451455100619123     
           9   5.4914225272239374       0.16875058838756399     
          10   1.7134727627407205        6.1314286131544472E-002
          11  0.63787637237734551        8.2169887584538789E-002
          12  0.21800288480744986        3.8693150689594287E-002
  S           12
           1   70272.672149779668       -3.7775689594874506E-005
           2   10539.227724975173       -2.9412745086339895E-004
           3   2399.6532878399612       -1.5314806297901421E-003
           4   679.86223962336771       -6.3995409781248394E-003
           5   221.98795516324847       -2.1917805756687260E-002
           6   80.178731134627640       -6.3138372017307154E-002
           7   31.201012245904984      -0.13669185552116897     
           8   12.879557170458289      -0.21323072853702194     
           9   5.4914225272239374      -0.11536793599595757     
          10   1.7134727627407205       0.32769440814155193     
          11  0.63787637237734551       0.56112250567674105     
          12  0.21800288480744986       0.25700429106390077     
  S           12
           1   70272.672149779668        2.8510858854262570E-005
           2   10539.227724975173        2.1927657497846696E-004
           3   2399.6532878399612        1.1445777100060445E-003
           4   679.86223962336771        4.8500521178247063E-003
           5   221.98795516324847        1.6676432549485969E-002
           6   80.178731134627640        5.0305526723225635E-002
           7   31.201012245904984       0.11447512139557640     
           8   12.879557170458289       0.22598342740179037     
           9   5.4914225272239374       0.10730460068384139     
          10   1.7134727627407205       -1.3135203389115573     
          11  0.63787637237734551       0.21460684815966297     
          12  0.21800288480744986       0.92040416769277889     
  S           12
           1   70272.672149779668        3.6831241021011113E-005
           2   10539.227724975173        3.7392349373320608E-004
           3   2399.6532878399612        1.1644186077178710E-003
           4   679.86223962336771        9.4209011825130869E-003
           5   221.98795516324847        1.2640439148868223E-002
           6   80.178731134627640       0.11945021749470601     
           7   31.201012245904984        3.3407347310085836E-002
           8   12.879557170458289       0.85760243937381964     
           9   5.4914225272239374       -1.1893659138279442     
          10   1.7134727627407205      -0.99947941961485975     
          11  0.63787637237734551        2.5466790393337977     
          12  0.21800288480744986       -1.5716458072527431     
  P            8
           1   176.15568734321960        1.5722285906421729E-003
           2   41.570656422340591        1.2156080505902785E-002
           3   13.090247271023845        5.4547594703507035E-002
           4   4.7615822608722214       0.15982554985108391     
           5   1.8586208651869536       0.29627688379756129     
           6  0.72077165095153184       0.36174934226612931     
           7  0.26195698743419021       0.30254160119553358     
           8   8.2599390589998573E-002  0.13465092531125741     
  P            8
           1   176.15568734321960       -2.2819781218098843E-003
           2   41.570656422340591       -1.8043716410402394E-002
           3   13.090247271023845       -8.0803316888961918E-002
           4   4.7615822608722214      -0.27476134015135856     
           5   1.8586208651869536      -0.52987467897470264     
           6  0.72077165095153184        4.9784588537590602E-002
           7  0.26195698743419021       0.58646395235106863     
           8   8.2599390589998573E-002  0.27990854340756360     
  P            8
           1   176.15568734321960        3.7846452611719570E-003
           2   41.570656422340591        3.6972919164238241E-002
           3   13.090247271023845       0.15697459794641838     
           4   4.7615822608722214       0.71305645747000934     
           5   1.8586208651869536       -9.5262800935730141E-002
           6  0.72077165095153184       -1.1042328979508758     
           7  0.26195698743419021       0.55294224248740487     
           8   8.2599390589998573E-002  0.33690967518416476     
  D            3
           1   4.4210716531971732      -0.22756923191115433     
           2   1.4860520445156582      -0.61583661083033980     
           3  0.48332410316134861      -0.34651304773880681     
  D            3
           1   4.4210716531971732       0.56085625416421525     
           2   1.4860520445156582       0.34886768617296438     
           3  0.48332410316134861      -0.94174135027256356     
  F            2
           1   3.0945728388907656       0.48076546371563011     
           2   1.0621750511775254       0.65458602986141068     
 Na   
  S           12
           1   119782.51240796881        8.7324087498910657E-005
           2   17965.302566578615        6.7676765699815108E-004
           3   4094.2272332009743        3.5350421027605930E-003
           4   1161.3798478760702        1.4619545279582657E-002
           5   379.43741370112502        5.0328632798407692E-002
           6   137.08714699246696       0.14156810005549139     
           7   53.371399179981324       0.30133956534002732     
           8   21.993873001750298       0.39945601097924538     
           9   9.3102310126532650       0.22292515984865358     
          10   3.0564693531079845        2.0661020335705622E-002
          11   1.2251223501526800       -2.0929339959444575E-003
          12  0.47738832536373260        9.0007420908038566E-004
  S           12
           1   119782.51240796881       -2.1279007711754294E-005
           2   17965.302566578615       -1.6576325169768505E-004
           3   4094.2272332009743       -8.6211869301469569E-004
           4   1161.3798478760702       -3.6215373434568044E-003
           5   379.43741370112502       -1.2585923320938530E-002
           6   137.08714699246696       -3.7811764675552542E-002
           7   53.371399179981324       -8.8993532613046433E-002
           8   21.993873001750298      -0.16287647002527159     
           9   9.3102310126532650      -0.12327649419014534     
          10   3.0564693531079845       0.27597619956622454     
          11   1.2251223501526800       0.59161120139649859     
          12  0.47738832536373260       0.28783747025984979     
  S           12
           1   119782.51240796881        2.8548258654775605E-005
           2   17965.302566578615        2.2661162677754069E-004
           3   4094.2272332009743        1.1530556384569258E-003
           4   1161.3798478760702        5.0397699849529399E-003
           5   379.43741370112502        1.6770513684623192E-002
           6   137.08714699246696        5.4406988716944459E-002
           7   53.371399179981324       0.12082896724873415     
           8   21.993873001750298       0.28273200350125705     
           9   9.3102310126532650       0.13923125638408659     
          10   3.0564693531079845       -1.5232740884359801     
          11   1.2251223501526800       0.32003552349000836     
          12  0.47738832536373260       0.90908422082883766     
  S           12
           1   119782.51240796881       -3.6010718029704747E-005
           2   17965.302566578615       -3.9722154837059298E-004
           3   4094.2272332009743       -1.0813277373638369E-003
           4   1161.3798478760702       -1.0307172834336936E-002
           5   379.43741370112502       -1.0737672985247674E-002
           6   137.08714699246696      -0.13707104744149140     
           7   53.371399179981324       -1.0354402232475553E-002
           8   21.993873001750298       -1.1300319882407526     
           9   9.3102310126532650        1.7272100032073312     
          10   3.0564693531079845       0.56343423726876385     
          11   1.2251223501526800       -2.5508079192619073     
          12  0.47738832536373260        1.7027207446748944     
  P            8
           1   423.31480124185703        8.7380387412159112E-004
           2   100.31022613627105        7.1491290557704175E-003
           3   32.134682578871633        3.4555832636555109E-002
           4   11.945876378827943       0.11409981421754628     
           5   4.8461504491582907       0.25217545915035494     
           6   2.0168536411553291       0.36901119111509867     
           7  0.82806580609827907       0.34396799135364775     
           8  0.32751640263347981       0.12861438885833129     
  P            8
           1   423.31480124185703       -1.3973269767169588E-003
           2   100.31022613627105       -1.1379385521580536E-002
           3   32.134682578871633       -5.7729339375655435E-002
           4   11.945876378827943      -0.20402607828463765     
           5   4.8461504491582907      -0.56021124860383020     
           6   2.0168536411553291      -0.17577465921459373     
           7  0.82806580609827907       0.66471632598629615     
           8  0.32751640263347981       0.30744569986890574     
  P            8
           1   423.31480124185703       -2.2288684658255025E-003
           2   100.31022613627105       -2.7069498338446761E-002
           3   32.134682578871633      -0.11092676885848728     
           4   11.945876378827943      -0.67007429375917416     
           5   4.8461504491582907      -0.28609643000971463     
           6   2.0168536411553291        1.4390356750834004     
           7  0.82806580609827907      -0.55033839168609122     
           8  0.32751640263347981      -0.40942130434682206     
  D            3
           1   8.9170804626285438      -0.18591182527436476     
           2   3.1766637649318672      -0.58938108475107143     
           3   1.1621364931191160      -0.38692114143776218     
  D            3
           1   8.9170804626285438       0.58116105028712173     
           2   3.1766637649318672       0.42764291092320522     
           3   1.1621364931191160      -0.96805215016720281     
  F            2
           1   5.7138688019891646       0.47939897364897477     
           2   2.0933445225110283       0.64255847571682856     
 Cl   
  S           17
           1   730871.90813334484        2.7277580826809653E-005
           2   109875.37694053592        2.1088162199271157E-004
           3   25115.332699144496        1.0992077052632003E-003
           4   7158.4274512456068        4.5695922164614789E-003
           5   2352.3769145426836        1.6163901913660489E-002
           6   856.31349735166157        4.9476897889535430E-002
           7   337.07387407004535       0.12848129741483735     
           8   140.87962346836571       0.26507414182455041     
           9   61.704868779352253       0.37208342504521591     
          10   27.796008607947684       0.26241588015294814     
          11   11.810342070361420        5.1356743547716389E-002
          12   5.5308575550674206       -3.1914897410425180E-004
          13   2.5652041260794007        4.5692031456465070E-003
          14   1.0696114361932332       -7.1903094517879597E-004
          15  0.53796752410666171        9.5438437306542747E-004
          16  0.22847874852821032        2.3176931053178079E-004
          17   9.1833521689133960E-002   1.3815137973530227E-004
  S           17
           1   730871.90813334484       -7.7949747502274148E-006
           2   109875.37694053592       -6.0234941773480815E-005
           3   25115.332699144496       -3.1447133432636290E-004
           4   7158.4274512456068       -1.3104028132242050E-003
           5   2352.3769145426836       -4.6772720054489960E-003
           6   856.31349735166157       -1.4616939348194949E-002
           7   337.07387407004535       -4.0009324742531875E-002
           8   140.87962346836571       -9.2242305577600534E-002
           9   61.704868779352253      -0.16607736003751866     
          10   27.796008607947684      -0.17190247012888515     
          11   11.810342070361420        8.2258363632644257E-002
          12   5.5308575550674206       0.51127582923964987     
          13   2.5652041260794007       0.48459721473466177     
          14   1.0696114361932332        7.9995706337744790E-002
          15  0.53796752410666171       -5.0769543493635154E-003
          16  0.22847874852821032        2.0181464126638946E-003
          17   9.1833521689133960E-002   1.1920544216289837E-004
  S           17
           1   730871.90813334484        2.2326793289898336E-006
           2   109875.37694053592        1.7264813957602063E-005
           3   25115.332699144496        9.0245073059768848E-005
           4   7158.4274512456068        3.7576531925248021E-004
           5   2352.3769145426836        1.3435188451321389E-003
           6   856.31349735166157        4.2069915065763696E-003
           7   337.07387407004535        1.1602510599491364E-002
           8   140.87962346836571        2.7076881137985870E-002
           9   61.704868779352253        5.0328370477265939E-002
          10   27.796008607947684        5.4611318889432083E-002
          11   11.810342070361420       -2.8559094784621413E-002
          12   5.5308575550674206      -0.21883079622512705     
          13   2.5652041260794007      -0.35203929756723051     
          14   1.0696114361932332        8.1176520990639874E-003
          15  0.53796752410666171       0.52829657454134826     
          16  0.22847874852821032       0.52702551861775515     
          17   9.1833521689133960E-002  0.13537073507565023     
  S           17
           1   730871.90813334484       -2.7275303641061063E-006
           2   109875.37694053592       -2.0457203644788794E-005
           3   25115.332699144496       -1.0442551812778103E-004
           4   7158.4274512456068       -4.5460238179491130E-004
           5   2352.3769145426836       -1.5640546053938534E-003
           6   856.31349735166157       -5.0606177510590031E-003
           7   337.07387407004535       -1.3452938887437144E-002
           8   140.87962346836571       -3.3193350441380526E-002
           9   61.704868779352253       -5.7678916549096744E-002
          10   27.796008607947684       -7.2702875577488071E-002
          11   11.810342070361420        6.5444838395381330E-002
          12   5.5308575550674206       0.22650461132971461     
          13   2.5652041260794007       0.63200888498630525     
          14   1.0696114361932332      -0.47053427288322136     
          15  0.53796752410666171       -1.6131168747333307     
          16  0.22847874852821032        1.0535774591933194     
          17   9.1833521689133960E-002  0.57590466399183760     
  S           17
           1   730871.90813334484       -3.8790211197074145E-006
           2   109875.37694053592       -3.5232571316758460E-005
           3   25115.332699144496       -1.5152295691707316E-004
           4   7158.4274512456068       -6.8302228540509206E-004
           5   2352.3769145426836       -2.3637179854761057E-003
           6   856.31349735166157       -7.5640731381745431E-003
           7   337.07387407004535       -2.0513004537673008E-002
           8   140.87962346836571       -4.9596941694311794E-002
           9   61.704868779352253       -9.3639404314902683E-002
          10   27.796008607947684      -0.11336896682264638     
          11   11.810342070361420       0.15329835865502386     
          12   5.5308575550674206       0.46239024680419150     
          13   2.5652041260794007        1.1318267027075877     
          14   1.0696114361932332       -4.3143590737391779     
          15  0.53796752410666171        3.1731172339213392     
          16  0.22847874852821032       0.62006049555346543     
          17   9.1833521689133960E-002  -1.2315370004080335     
  P           12
           1   1956.3797036574197        3.7283252863975531E-004
           2   464.29750003948834        3.2020687547352072E-003
           3   150.64087256723337        1.6904973378829458E-002
           4   57.148899174883368        6.3750976067631401E-002
           5   23.903035081655887       0.17333521974655289     
           6   10.578872900589282       0.32345592629881303     
           7   4.8199711562863587       0.38335581875692559     
           8   2.2296383838976075       0.21409999326522960     
           9  0.94470174270253549        2.9942596287580395E-002
          10  0.40139407255483439       -7.1882372316755920E-004
          11  0.15728467517557124        5.7801519656533972E-004
          12   5.4311813719586009E-002  -1.3373198478535629E-004
  P           12
           1   1956.3797036574197       -9.2681276665275002E-005
           2   464.29750003948834       -7.9169903277878163E-004
           3   150.64087256723337       -4.2398783676993101E-003
           4   57.148899174883368       -1.6104145801084865E-002
           5   23.903035081655887       -4.5531590653830327E-002
           6   10.578872900589282       -8.6328698101759790E-002
           7   4.8199711562863587      -0.11312536313001428     
           8   2.2296383838976075       -2.8772559408332624E-002
           9  0.94470174270253549       0.24037514166761068     
          10  0.40139407255483439       0.43133164080249503     
          11  0.15728467517557124       0.38013203742995155     
          12   5.4311813719586009E-002  0.14932670435360085     
  P           12
           1   1956.3797036574197        1.2336059847927903E-004
           2   464.29750003948834        1.0871850734854537E-003
           3   150.64087256723337        5.6423604715091493E-003
           4   57.148899174883368        2.2254068772569385E-002
           5   23.903035081655887        6.1027985882341915E-002
           6   10.578872900589282       0.12374801758447047     
           7   4.8199711562863587       0.13682267345783891     
           8   2.2296383838976075        8.0302333210375706E-002
           9  0.94470174270253549      -0.72161618501791225     
          10  0.40139407255483439      -0.40753870457976094     
          11  0.15728467517557124       0.72293451412964882     
          12   5.4311813719586009E-002  0.35139699694534843     
  P           12
           1   1956.3797036574197       -2.2247757114038022E-004
           2   464.29750003948834       -1.5765599956223809E-003
           3   150.64087256723337       -1.0411507081773198E-002
           4   57.148899174883368       -3.2026133963731246E-002
           5   23.903035081655887      -0.12231583255659269     
           6   10.578872900589282      -0.16270011907856499     
           7   4.8199711562863587      -0.33171170879984757     
           8   2.2296383838976075       0.42684293292232134     
           9  0.94470174270253549        1.3153011786603372     
          10  0.40139407255483439       -1.8434430709197540     
          11  0.15728467517557124       0.42170963587903137     
          12   5.4311813719586009E-002  0.47788653562352956     
  D            3
           1   2.1176701223347973       0.12302043907789983     
           2  0.69680961748372860       0.59298576419118676     
           3  0.24006070182901301       0.44557138954970982     
  D            3
           1   2.1176701223347973      -0.22972222108712501     
           2  0.69680961748372860      -0.85988941096631144     
           3  0.24006070182901301        1.1234573762814508     
  F            2
           1  0.98702547660638218       0.56773374870293358     
           2  0.38841389002385207       0.54212818529010975     
 K    
  S           17
           1   1250695.2101569267        1.8476961307719422E-005
           2   187907.38953286503        1.4296428809210755E-004
           3   42898.070994125592        7.4784782200762033E-004
           4   12192.542569298248        3.1295075572034346E-003
           5   3995.0323623746244        1.1171962890360166E-002
           6   1451.4807063298047        3.4764530764851032E-002
           7   571.21677993823891        9.3419652026153308E-002
           8   239.74165227500254       0.20602604578243092     
           9   106.20757653276975       0.33497003431416944     
          10   49.214767912571027       0.32395394843330083     
          11   23.418145801255701       0.13099919368570795     
          12   10.452523551067252        1.1625590745426861E-002
          13   5.0241466604037370        4.3106110800960804E-004
          14   2.4597534801316181        1.5869593267939979E-004
          15   1.0901517236144789       -1.3808709938867216E-004
          16  0.49812583691393897       -1.5775118983087476E-004
          17  0.22442603608964526       -5.9736834566337850E-005
  S           17
           1   1250695.2101569267       -5.3070179945045394E-006
           2   187907.38953286503       -4.1088855282359703E-005
           3   42898.070994125592       -2.1492454810165886E-004
           4   12192.542569298248       -9.0185135451992119E-004
           5   3995.0323623746244       -3.2366093790009583E-003
           6   1451.4807063298047       -1.0261214027694870E-002
           7   571.21677993823891       -2.8621226280308654E-002
           8   239.74165227500254       -6.9029351419168980E-002
           9   106.20757653276975      -0.13414699330722843     
          10   49.214767912571027      -0.18456708269252403     
          11   23.418145801255701       -7.6644275983345958E-002
          12   10.452523551067252       0.30583161571963918     
          13   5.0241466604037370       0.57071710537291709     
          14   2.4597534801316181       0.26754936125460316     
          15   1.0901517236144789        2.3016337344473642E-002
          16  0.49812583691393897        2.5493140493582945E-005
          17  0.22442603608964526        7.4456745237375295E-004
  S           17
           1   1250695.2101569267        1.7533711025712765E-006
           2   187907.38953286503        1.3571473202773172E-005
           3   42898.070994125592        7.1017935645457800E-005
           4   12192.542569298248        2.9810514159040895E-004
           5   3995.0323623746244        1.0687441398225270E-003
           6   1451.4807063298047        3.4052474814590507E-003
           7   571.21677993823891        9.5017771940299599E-003
           8   239.74165227500254        2.3183771218140446E-002
           9   106.20757653276975        4.5722392886726020E-002
          10   49.214767912571027        6.5994020255951330E-002
          11   23.418145801255701        2.7831480797839651E-002
          12   10.452523551067252      -0.12882123375460094     
          13   5.0241466604037370      -0.35894641609654382     
          14   2.4597534801316181      -0.25795348535823226     
          15   1.0901517236144789       0.35431364472114263     
          16  0.49812583691393897       0.67376570935208024     
          17  0.22442603608964526       0.24891186233293894     
  S           17
           1   1250695.2101569267       -2.2901910081149709E-006
           2   187907.38953286503       -1.7389368383242197E-005
           3   42898.070994125592       -8.9629361296762736E-005
           4   12192.542569298248       -3.7954892412841280E-004
           5   3995.0323623746244       -1.3494696767228415E-003
           6   1451.4807063298047       -4.4252470498884868E-003
           7   571.21677993823891       -1.2107394139688634E-002
           8   239.74165227500254       -3.0578361188453983E-002
           9   106.20757653276975       -5.6854563820229041E-002
          10   49.214767912571027       -9.4801761362166212E-002
          11   23.418145801255701       -2.0055076229880321E-002
          12   10.452523551067252       0.18554781533203366     
          13   5.0241466604037370       0.56824232158821375     
          14   2.4597534801316181       0.48124377394596723     
          15   1.0901517236144789       -2.4361191229154895     
          16  0.49812583691393897       0.75386012799491153     
          17  0.22442603608964526       0.91880755052154872     
  S           17
           1   1250695.2101569267        3.6429100582127613E-006
           2   187907.38953286503        2.8584810185046906E-005
           3   42898.070994125592        1.3065596684027847E-004
           4   12192.542569298248        6.6574126257865659E-004
           5   3995.0323623746244        1.8507089008559766E-003
           6   1451.4807063298047        7.8445270022841265E-003
           7   571.21677993823891        1.5336117829415281E-002
           8   239.74165227500254        6.1525339063098490E-002
           9   106.20757653276975        5.7115268926622477E-002
          10   49.214767912571027       0.25222706037737253     
          11   23.418145801255701      -0.22826138902407217     
          12   10.452523551067252       0.13120094935572840     
          13   5.0241466604037370       -2.7210024075719970     
          14   2.4597534801316181        4.1433202874827906     
          15   1.0901517236144789      -0.78289478484633168     
          16  0.49812583691393897       -2.5862602679645366     
          17  0.22442603608964526        1.9232199468263602     
  P           12
           1   3313.7538140669621        2.3087019191144853E-004
           2   786.36044521755070        2.0074402693969927E-003
           3   255.48683673717619        1.0913770623706487E-002
           4   97.328561586439349        4.3096891535815023E-002
           5   40.954760411632016       0.12707717035720476     
           6   18.381154223373787       0.26702967396548699     
           7   8.5469449675940936       0.37727637220129712     
           8   4.0710920725177804       0.29247130690753159     
           9   1.9026102620456367        7.8949483588168057E-002
          10  0.88860922229985873        2.4465503466712594E-003
          11  0.39685119819555836        1.0347871214434516E-003
          12  0.17069138717306243       -2.0414141630832928E-004
  P           12
           1   3313.7538140669621       -7.0644638207267602E-005
           2   786.36044521755070       -6.1363820554079327E-004
           3   255.48683673717619       -3.3649796935900302E-003
           4   97.328561586439349       -1.3421975320261950E-002
           5   40.954760411632016       -4.0822462888893872E-002
           6   18.381154223373787       -8.8337239863321773E-002
           7   8.5469449675940936      -0.13298953245146797     
           8   4.0710920725177804       -9.5918585348151897E-002
           9   1.9026102620456367       0.13989916656591941     
          10  0.88860922229985873       0.42022623373246465     
          11  0.39685119819555836       0.44772463232511622     
          12  0.17069138717306243       0.15399616403586869     
  P           12
           1   3313.7538140669621        9.6024343960791111E-005
           2   786.36044521755070        8.9802327191526978E-004
           3   255.48683673717619        4.6119238840562479E-003
           4   97.328561586439349        1.9797814926128556E-002
           5   40.954760411632016        5.6312359976480736E-002
           6   18.381154223373787       0.13965902225313270     
           7   8.5469449675940936       0.15511418415980444     
           8   4.0710920725177804       0.20584942297420791     
           9   1.9026102620456367      -0.61154317412851633     
          10  0.88860922229985873      -0.80791067901644509     
          11  0.39685119819555836       0.81058451190891334     
          12  0.17069138717306243       0.42102948231915888     
  P           12
           1   3313.7538140669621       -1.7699314999098382E-004
           2   786.36044521755070       -1.4297422745269070E-003
           3   255.48683673717619       -8.6089797291873608E-003
           4   97.328561586439349       -3.2089047813317381E-002
           5   40.954760411632016      -0.11325372421579200     
           6   18.381154223373787      -0.23164054840426432     
           7   8.5469449675940936      -0.32130325306573859     
           8   4.0710920725177804       0.14328372727220023     
           9   1.9026102620456367        1.9046882622622605     
          10  0.88860922229985873       -2.1408348488173536     
          11  0.39685119819555836       0.20350741260456628     
          12  0.17069138717306243       0.67248563651729365     
  D            3
           1   4.8189207655292901        4.3086475988756714E-002
           2   1.3305897888150477       0.57230243965607441     
           3  0.53256331967077353       0.49284602348668527     
  D            3
           1   4.8189207655292901      -0.13133618412858442     
           2   1.3305897888150477       -1.1548411173718010     
           3  0.53256331967077353        1.2645190332458560     
  F            2
           1   1.5349188174435646       0.57328055209290552     
           2  0.63517307160309844       0.52608679207093134     

# iSigmaQZ1

 H    
  S            9
           1   305.00285909199050        2.7564947602030232E-004
           2   45.214905529724220        2.1687578994337700E-003
           3   10.186011573128505        1.1263984017852875E-002
           4   2.8614317786131478        4.3846623670376360E-002
           5  0.92149607491546770       0.12510278248566700     
           6  0.32530379905578566       0.23876852109169305     
           7  0.11873367368008773       0.33664865702069524     
           8   4.0097719982550260E-002  0.33845421721933033     
           9   1.2652007795418330E-002  0.13596375200348748     
  S            9
           1   305.00285909199050        3.9572777854510237E-004
           2   45.214905529724220        3.1269579390269483E-003
           3   10.186011573128505        1.6574217007813117E-002
           4   2.8614317786131478        7.1746879844680603E-002
           5  0.92149607491546770       0.26222455096389519     
           6  0.32530379905578566       0.57630867101048711     
           7  0.11873367368008773        8.7306881592929569E-002
           8   4.0097719982550260E-002 -0.66137215383880332     
           9   1.2652007795418330E-002 -0.30125107356252290     
  S            9
           1   305.00285909199050        2.9834787968460838E-004
           2   45.214905529724220        2.3948392086502062E-003
           3   10.186011573128505        1.3055100474330519E-002
           4   2.8614317786131478        6.3356822223470916E-002
           5  0.92149607491546770       0.29769940700184827     
           6  0.32530379905578566       0.51047133807496126     
           7  0.11873367368008773      -0.86306716081992896     
           8   4.0097719982550260E-002 -0.71345844585408547     
           9   1.2652007795418330E-002   1.2635753044211633     
  S            9
           1   305.00285909199050       -7.4237873223590323E-004
           2   45.214905529724220       -5.9986021768630524E-003
           3   10.186011573128505       -3.6218597517638298E-002
           4   2.8614317786131478      -0.26592105351096246     
           5  0.92149607491546770       -1.1652906086251300     
           6  0.32530379905578566        1.3924007808889014     
           7  0.11873367368008773       0.49502618891856331     
           8   4.0097719982550260E-002  -1.5760865209595876     
           9   1.2652007795418330E-002  0.92692923175613073     
  P            4
           1   1.5204853577089754        4.5291136768429927E-002
           2  0.45491239664263927       0.30120743158951369     
           3  0.16322170575811287       0.57419841912647263     
           4   5.6030901199734452E-002  0.23551735978962515     
  P            4
           1   1.5204853577089754      -0.37518486678004181     
           2  0.45491239664263927      -0.86075683990934426     
           3  0.16322170575811287       0.62632111808321678     
           4   5.6030901199734452E-002  0.34314890016355859     
  P            4
           1   1.5204853577089754        1.1175915598801023     
           2  0.45491239664263927      -0.92664852252958363     
           3  0.16322170575811287      -0.24760949082353453     
           4   5.6030901199734452E-002  0.72767963624518583     
  D            3
           1   1.0414791631131208       0.17214307485388924     
           2  0.36184088283543586       0.62573627206107751     
           3  0.12630774786794360       0.36477148090598871     
  D            3
           1   1.0414791631131208      -0.92076407854919184     
           2  0.36184088283543586        8.8970750205159002E-002
           3  0.12630774786794360       0.62868690209051847     
  F            2
           1  0.80365026102234460       0.51916132875888965     
           2  0.28285062018891294       0.61352790312847461     
 Li   
  S            9
           1   6100.5491438139006        1.2966052807061233E-004
           2   915.76250057616267        1.0041040954911777E-003
           3   208.49491933789560        5.2340940242706626E-003
           4   59.090383951540169        2.1384536486970841E-002
           5   19.321923736290067        7.0453743930837975E-002
           6   6.9769703823894744       0.18108814410310262     
           7   2.6736678624868859       0.34175594650072039     
           8   1.0586386805154195       0.39281212852070718     
           9  0.42288015986096467       0.14808374907614727     
  S            9
           1   6100.5491438139006        2.0233444864652974E-004
           2   915.76250057616267        1.6056625705668595E-003
           3   208.49491933789560        8.3688273244697572E-003
           4   59.090383951540169        3.8547135642498107E-002
           5   19.321923736290067       0.16824418773339217     
           6   6.9769703823894744       0.61530047746590522     
           7   2.6736678624868859       0.38879281089534506     
           8   1.0586386805154195      -0.74556536647534166     
           9  0.42288015986096467      -0.37060932366033028     
  S            9
           1   6100.5491438139006        3.8235551894318196E-004
           2   915.76250057616267        1.9361182781410075E-003
           3   208.49491933789560        1.9196434063712100E-002
           4   59.090383951540169        6.3415116208152433E-002
           5   19.321923736290067       0.77783707292429538     
           6   6.9769703823894744       0.50396977588954128     
           7   2.6736678624868859       -1.9759918954317142     
           8   1.0586386805154195       0.73355417049342986     
           9  0.42288015986096467       0.45679666800561308     
  S            9
           1   6100.5491438139006       -3.8327445072457801E-004
           2   915.76250057616267       -4.6077986318758578E-003
           3   208.49491933789560       -1.5194745833452386E-002
           4   59.090383951540169      -0.27868891257511202     
           5   19.321923736290067       -1.5575706532796383     
           6   6.9769703823894744        3.3631106128281316     
           7   2.6736678624868859       -2.4246029132191675     
           8   1.0586386805154195        7.5350205563333716E-002
           9  0.42288015986096467       0.67863487880322193     
  P            4
           1   20.673183300130123        4.1809985609592641E-002
           2   6.7858227477048700       0.27391050676564832     
           3   2.7522043869433706       0.54337865778871908     
           4   1.1256113984173033       0.26861769177338762     
  P            4
           1   20.673183300130123       0.28728243532274167     
           2   6.7858227477048700       0.94890201772918070     
           3   2.7522043869433706      -0.51995368209457149     
           4   1.1256113984173033      -0.50716567651947608     
  P            4
           1   20.673183300130123       -1.1524676596424048     
           2   6.7858227477048700       0.76961971786195460     
           3   2.7522043869433706       0.62877411916627968     
           4   1.1256113984173033      -0.91918377402946261     
  D            3
           1   14.212681903343267      -0.14844333324785977     
           2   5.3913012943250340      -0.59236319468964527     
           3   2.2218590571293335      -0.38696676180253764     
  D            3
           1   14.212681903343267       0.84502154860893774     
           2   5.3913012943250340       0.12577106919034617     
           3   2.2218590571293335      -0.78841892766212318     
  F            2
           1   10.501297454299689       0.49409667777131977     
           2   4.0555812461626068       0.61810884453190518     
 F    
  S           14
           1   447260.65351532685        9.9597001265784646E-006
           2   69645.038630449999        7.3933582691006379E-005
           3   16054.824423403992        3.8852954759904161E-004
           4   4448.4342107862385        1.7445972191574789E-003
           5   1375.2399706180424        6.8625571962374352E-003
           6   466.49572056635787        2.3871924135307854E-002
           7   169.78584147933282        7.2758681070973497E-002
           8   65.863055895229323       0.18187464101100356     
           9   26.889211057444413       0.33976997303987955     
          10   11.446627338185740       0.36950192088268718     
          11   4.9956647812381139       0.14836639299874901     
          12   1.6890377504454619        9.0953987247944634E-003
          13  0.63552285777349793       -4.5694770592204277E-005
          14  0.21789097236828389        4.0797828273454859E-004
  S           14
           1   447260.65351532685       -2.2351869035329657E-006
           2   69645.038630449999       -1.6757346315202937E-005
           3   16054.824423403992       -8.7354324554351538E-005
           4   4448.4342107862385       -3.9671320266990574E-004
           5   1375.2399706180424       -1.5465028622185031E-003
           6   466.49572056635787       -5.5134508047453481E-003
           7   169.78584147933282       -1.7000323082751734E-002
           8   65.863055895229323       -4.6226601692291099E-002
           9   26.889211057444413       -9.7509782025049133E-002
          10   11.446627338185740      -0.15771600986748116     
          11   4.9956647812381139       -6.8122018306331411E-002
          12   1.6890377504454619       0.33687792499542030     
          13  0.63552285777349793       0.56224121967609098     
          14  0.21789097236828389       0.25967550740001732     
  S           14
           1   447260.65351532685        2.7497620169171391E-006
           2   69645.038630449999        2.0802515006921158E-005
           3   16054.824423403992        1.0660281050575791E-004
           4   4448.4342107862385        4.8677666336728750E-004
           5   1375.2399706180424        1.8910114068641383E-003
           6   466.49572056635787        6.8182395531706857E-003
           7   169.78584147933282        2.1229837175907925E-002
           8   65.863055895229323        5.8520445447489848E-002
           9   26.889211057444413       0.12660114332479872     
          10   11.446627338185740       0.22647320171993829     
          11   4.9956647812381139        6.9328186724527827E-002
          12   1.6890377504454619       -1.3165500221740420     
          13  0.63552285777349793       0.23139241785547704     
          14  0.21789097236828389       0.91626939697873533     
  S           14
           1   447260.65351532685        3.9580340289710431E-006
           2   69645.038630449999        3.1669123016275536E-005
           3   16054.824423403992        1.0691462004869818E-004
           4   4448.4342107862385        9.5098145988235913E-004
           5   1375.2399706180424        1.5563095505997950E-003
           6   466.49572056635787        1.4369057749583950E-002
           7   169.78584147933282        1.3048338182190403E-002
           8   65.863055895229323       0.13986303858504792     
           9   26.889211057444413        3.6247097710555697E-002
          10   11.446627338185740       0.91695364818257297     
          11   4.9956647812381139       -1.4542371504281355     
          12   1.6890377504454619      -0.72089540577034383     
          13  0.63552285777349793        2.4035900578758853     
          14  0.21789097236828389       -1.5280271321971159     
  S           14
           1   447260.65351532685       -4.8421946800602437E-006
           2   69645.038630449999       -4.3934734313637494E-005
           3   16054.824423403992       -1.6783453843608438E-004
           4   4448.4342107862385       -1.1472736189371753E-003
           5   1375.2399706180424       -2.4676430414516982E-003
           6   466.49572056635787       -1.6399087710258612E-002
           7   169.78584147933282       -2.8795165762196220E-002
           8   65.863055895229323      -0.17586703976303397     
           9   26.889211057444413      -0.16970526803110700     
          10   11.446627338185740       -1.2185244533628377     
          11   4.9956647812381139        3.7455676831363913     
          12   1.6890377504454619       -4.5593004975887590     
          13  0.63552285777349793        3.5247508429900765     
          14  0.21789097236828389       -1.3604591718500245     
  P            9
           1   331.56131018953221        5.4302189906793553E-004
           2   76.141453602660206        4.7306396299909952E-003
           3   23.881202194965574        2.3595111206190091E-002
           4   8.7366071432974799        8.1005409293737493E-002
           5   3.5234561637670430       0.18946546871493009     
           6   1.4782848887792697       0.30033385035667848     
           7  0.60288083405649118       0.34074348779034053     
           8  0.22712428116639785       0.27141707843984997     
           9   7.4460738026892667E-002  0.11252247405773143     
  P            9
           1   331.56131018953221       -7.9499699511034782E-004
           2   76.141453602660206       -6.9102670162628187E-003
           3   23.881202194965574       -3.5139549930691037E-002
           4   8.7366071432974799      -0.12292424416158326     
           5   3.5234561637670430      -0.35054585320216858     
           6   1.4782848887792697      -0.45700656532367395     
           7  0.60288083405649118       0.20566399299501914     
           8  0.22712428116639785       0.54630632574956350     
           9   7.4460738026892667E-002  0.23382635652874240     
  P            9
           1   331.56131018953221        1.4153767283934852E-003
           2   76.141453602660206        1.2762239746214850E-002
           3   23.881202194965574        6.9711526119207459E-002
           4   8.7366071432974799       0.28190458717005190     
           5   3.5234561637670430       0.74672630062133927     
           6   1.4782848887792697      -0.60974033741776013     
           7  0.60288083405649118      -0.76818538750912735     
           8  0.22712428116639785       0.59380755884267189     
           9   7.4460738026892667E-002  0.27507482258737387     
  P            9
           1   331.56131018953221       -1.5750685484011502E-003
           2   76.141453602660206       -2.5638900924470798E-002
           3   23.881202194965574       -9.5829789644945818E-002
           4   8.7366071432974799      -0.77023400538580555     
           5   3.5234561637670430        9.4023929664263692E-002
           6   1.4782848887792697        1.6000490059482995     
           7  0.60288083405649118       -1.7906940647564396     
           8  0.22712428116639785       0.49335330782044684     
           9   7.4460738026892667E-002  0.36195594138491977     
  D            4
           1   6.8148030739655949       -9.1821327360719393E-002
           2   2.4666326236122922      -0.39875593281818883     
           3  0.98735204218973360      -0.52085966620031998     
           4  0.34730246153432942      -0.19106824252592636     
  D            4
           1   6.8148030739655949       0.21231976132544386     
           2   2.4666326236122922       0.73277698156584681     
           3  0.98735204218973360      -0.35184313301450948     
           4  0.34730246153432942      -0.65881267112725284     
  D            4
           1   6.8148030739655949       0.70561825610067919     
           2   2.4666326236122922       0.12010137265947043     
           3  0.98735204218973360       -1.1123770167509888     
           4  0.34730246153432942       0.97644733449697185     
  F            3
           1   1.9489679582457677       0.61246315429203291     
           2   4.8823038089117547       0.17058804837620753     
           3  0.75330175972492575       0.38712708553411013     
  F            3
           1   1.9489679582457677      -0.32895963296138725     
           2   4.8823038089117547      -0.62634166803121094     
           3  0.75330175972492575       0.89246325105139801     
  G            2
           1   3.1892822225850419       0.53367205814751373     
           2   1.1589306404232471       0.61680218261560049     
 Na   
  S           14
           1   269019.43475548003        3.1892182994665569E-005
           2   39992.895956069347        2.5027373580873829E-004
           3   9098.6377041644300        1.3033771012424802E-003
           4   2607.8695254166578        5.3363543040160152E-003
           5   865.80209105668041        1.8528375150957548E-002
           6   318.61753164150230        5.5441134041421140E-002
           7   126.46111720221846       0.14057124358132064     
           8   53.035200365342092       0.27996766859732508     
           9   23.303977951116600       0.37138526242016073     
          10   10.505684346044017       0.24153407545112943     
          11   4.3345532951056498        3.9926189855288570E-002
          12   2.0341109279371983       -1.9308122132411884E-003
          13  0.90189261931868503        1.7779519043670537E-003
          14  0.39230956893098257       -1.8965532190160539E-004
  S           14
           1   269019.43475548003       -7.7940369565603149E-006
           2   39992.895956069347       -6.1038901529055056E-005
           3   9098.6377041644300       -3.1880084741251071E-004
           4   2607.8695254166578       -1.3068682830930120E-003
           5   865.80209105668041       -4.5897540806871268E-003
           6   318.61753164150230       -1.4001886693475371E-002
           7   126.46111720221846       -3.7582778344866334E-002
           8   53.035200365342092       -8.3505020297780314E-002
           9   23.303977951116600      -0.14491370114769364     
          10   10.505684346044017      -0.13950920225688709     
          11   4.3345532951056498        8.2589873453588133E-002
          12   2.0341109279371983       0.41211735184211157     
          13  0.90189261931868503       0.49236550526698508     
          14  0.39230956893098257       0.16473032337776464     
  S           14
           1   269019.43475548003        1.0435289553419206E-005
           2   39992.895956069347        8.2315854577276552E-005
           3   9098.6377041644300        4.3237526432335512E-004
           4   2607.8695254166578        1.7811448915742115E-003
           5   865.80209105668041        6.1992461411285111E-003
           6   318.61753164150230        1.9341408778942335E-002
           7   126.46111720221846        5.1952730562213931E-002
           8   53.035200365342092       0.12110730697567590     
           9   23.303977951116600       0.22427031667080324     
          10   10.505684346044017       0.27001357169807838     
          11   4.3345532951056498      -0.78080923004720804     
          12   2.0341109279371983       -1.0482288603612584     
          13  0.90189261931868503       0.93585998860030550     
          14  0.39230956893098257       0.52442435738066007     
  S           14
           1   269019.43475548003       -1.5509455543799606E-005
           2   39992.895956069347       -1.1129065543082741E-004
           3   9098.6377041644300       -6.6521312836439084E-004
           4   2607.8695254166578       -2.2662631523269663E-003
           5   865.80209105668041       -1.0090227670097384E-002
           6   318.61753164150230       -2.3521077667337284E-002
           7   126.46111720221846       -9.7049785804922836E-002
           8   53.035200365342092      -0.13626830501456064     
           9   23.303977951116600      -0.63748217316888467     
          10   10.505684346044017       0.29933187417771756     
          11   4.3345532951056498        2.8881214873189469     
          12   2.0341109279371983       -3.4091493472588845     
          13  0.90189261931868503       0.37769285082958459     
          14  0.39230956893098257       0.87362536888460451     
  S           14
           1   269019.43475548003       -2.1338866836532775E-005
           2   39992.895956069347       -9.5734436166870947E-005
           3   9098.6377041644300       -1.1545223003009903E-003
           4   2607.8695254166578       -1.5105683129964652E-003
           5   865.80209105668041       -1.8434555606560550E-002
           6   318.61753164150230       -7.6236241611453851E-003
           7   126.46111720221846      -0.21382997415930943     
           8   53.035200365342092        5.7111518588016288E-002
           9   23.303977951116600       -1.9906309789261503     
          10   10.505684346044017        4.8116989714395126     
          11   4.3345532951056498       -4.2779082967010496     
          12   2.0341109279371983       0.57717820923024976     
          13  0.90189261931868503        2.3557999449714462     
          14  0.39230956893098257       -1.6311762577401312     
  P            9
           1   655.77609263218164        4.0994960394772039E-004
           2   156.41201560680810        3.4133770580014435E-003
           3   51.181282729769315        1.6877293372455342E-002
           4   19.631256924282013        5.8832031720562117E-002
           5   8.2955243111006887       0.15034530920126976     
           6   3.6787864036423032       0.27337962482476263     
           7   1.6324230543359000       0.35386130494968593     
           8  0.70796149783970530       0.29710854223030975     
           9  0.29475487801298073        9.6630012188214903E-002
  P            9
           1   655.77609263218164       -6.4844595337404029E-004
           2   156.41201560680810       -5.4311584903837624E-003
           3   51.181282729769315       -2.7736070804130122E-002
           4   19.631256924282013       -9.8406897270004651E-002
           5   8.2955243111006887      -0.30258935238343015     
           6   3.6787864036423032      -0.54669725020778304     
           7   1.6324230543359000        8.0904004503912871E-002
           8  0.70796149783970530       0.63290128364996212     
           9  0.29475487801298073       0.23023033616613670     
  P            9
           1   655.77609263218164       -1.3060904857740015E-003
           2   156.41201560680810       -1.0162522450709638E-002
           3   51.181282729769315       -6.3198909367379139E-002
           4   19.631256924282013      -0.23850273466603789     
           5   8.2955243111006887      -0.84696108378625268     
           6   3.6787864036423032       0.47602417026517591     
           7   1.6324230543359000        1.0662393518742461     
           8  0.70796149783970530      -0.70870705217081720     
           9  0.29475487801298073      -0.29005885155556865     
  P            9
           1   655.77609263218164        9.7846078454541323E-004
           2   156.41201560680810        2.3438395139269191E-002
           3   51.181282729769315        5.9571470581617596E-002
           4   19.631256924282013       0.74698741829854298     
           5   8.2955243111006887       0.23644272978158790     
           6   3.6787864036423032       -2.2556952480954555     
           7   1.6324230543359000        2.3565359996169044     
           8  0.70796149783970530      -0.61770253878528614     
           9  0.29475487801298073      -0.41708130155957690     
  D            4
           1   13.179274214291794       -7.7308136136502725E-002
           2   5.0633162148649351      -0.33984126255255348     
           3   2.2408624796325478      -0.52339409260998226     
           4  0.90858579020961083      -0.23108761684020052     
  D            4
           1   13.179274214291794       0.21501038240402190     
           2   5.0633162148649351       0.82034874114224221     
           3   2.2408624796325478      -0.35077184667908468     
           4  0.90858579020961083      -0.65698454966278708     
  D            4
           1   13.179274214291794       0.81157328194741030     
           2   5.0633162148649351        2.0207997822003033E-002
           3   2.2408624796325478       -1.2127722632868954     
           4  0.90858579020961083        1.0676534755245251     
  F            3
           1   8.5853157081555977      -0.17524024070050995     
           2   3.6381153051919544      -0.61214844327751750     
           3   1.5238543068681794      -0.36121234092693305     
  F            3
           1   8.5853157081555977       0.75056021019030050     
           2   3.6381153051919544       0.18124053965841419     
           3   1.5238543068681794      -0.83766927513515399     
  G            2
           1   6.4406002396612418       0.49487118180263107     
           2   2.5135135062308374       0.63643329646476887     
 Cl   
  S           18
           1   2324358.1330102719        6.4258969456713075E-006
           2   348840.59380681929        4.9928795495332801E-005
           3   78911.425486327935        2.6660482753998303E-004
           4   21995.052614779481        1.1575584912123708E-003
           5   6996.2276321487097        4.3796564690969453E-003
           6   2440.4235522728313        1.4837440086861392E-002
           7   915.57284832633491        4.4820531464128142E-002
           8   365.32290527621137       0.11710899966400541     
           9   153.57325089070036       0.24732960349852273     
          10   67.340089139926107       0.36704322823472579     
          11   30.312915145076275       0.28594545628668416     
          12   13.210018958053196        6.6541220954635646E-002
          13   6.0223841820372899        9.2180746089049793E-004
          14   2.7432690538723756        4.6885654518623943E-003
          15   1.1347070714361913       -7.0677037807484661E-004
          16  0.58168432181717655        1.0378163588942763E-003
          17  0.25057961793754757        1.8138875912232654E-004
          18  0.10003107820026413        1.9719143173891560E-004
  S           18
           1   2324358.1330102719       -1.8346748244296186E-006
           2   348840.59380681929       -1.4250158937081965E-005
           3   78911.425486327935       -7.6181581259068744E-005
           4   21995.052614779481       -3.3101055138423115E-004
           5   6996.2276321487097       -1.2567886403356070E-003
           6   2440.4235522728313       -4.2879918875414758E-003
           7   915.57284832633491       -1.3224886910901632E-002
           8   365.32290527621137       -3.6186702494033413E-002
           9   153.57325089070036       -8.4833803151204076E-002
          10   67.340089139926107      -0.15760068987970827     
          11   30.312915145076275      -0.18186336928320271     
          12   13.210018958053196        3.5507338214521116E-002
          13   6.0223841820372899       0.48454861555194972     
          14   2.7432690538723756       0.52763918089416673     
          15   1.1347070714361913       0.10113597058804294     
          16  0.58168432181717655       -8.4295840661912699E-003
          17  0.25057961793754757        3.4692602107189037E-003
          18  0.10003107820026413       -2.2915496864462176E-004
  S           18
           1   2324358.1330102719        5.2590346443536835E-007
           2   348840.59380681929        4.0860821362555551E-006
           3   78911.425486327935        2.1845344031702173E-005
           4   21995.052614779481        9.5020954798118222E-005
           5   6996.2276321487097        3.6038239873006754E-004
           6   2440.4235522728313        1.2314066925508467E-003
           7   915.57284832633491        3.8086346500302752E-003
           8   365.32290527621137        1.0470359177837663E-002
           9   153.57325089070036        2.4886303510542374E-002
          10   67.340089139926107        4.7477735415294667E-002
          11   30.312915145076275        5.7694366363056533E-002
          12   13.210018958053196       -1.2854640570674754E-002
          13   6.0223841820372899      -0.19887231329445915     
          14   2.7432690538723756      -0.36264863361961569     
          15   1.1347070714361913       -4.8677311658490742E-002
          16  0.58168432181717655       0.50472309326798559     
          17  0.25057961793754757       0.54596797074948367     
          18  0.10003107820026413       0.17562390729722005     
  S           18
           1   2324358.1330102719       -6.3647980773242079E-007
           2   348840.59380681929       -4.9281553688269426E-006
           3   78911.425486327935       -2.5388205436007667E-005
           4   21995.052614779481       -1.1450819035511955E-004
           5   6996.2276321487097       -4.1518409231280679E-004
           6   2440.4235522728313       -1.5015345229015460E-003
           7   915.57284832633491       -4.4678162428788823E-003
           8   365.32290527621137       -1.2346542354659693E-002
           9   153.57325089070036       -3.0074043428215968E-002
          10   67.340089139926107       -5.5716327651405800E-002
          11   30.312915145076275       -7.1941929329116000E-002
          12   13.210018958053196        2.7718349697670196E-002
          13   6.0223841820372899       0.24614640999836351     
          14   2.7432690538723756       0.55047907056994461     
          15   1.1347070714361913      -0.11468627219318039     
          16  0.58168432181717655       -1.8968982399173953     
          17  0.25057961793754757       0.96172896707470090     
          18  0.10003107820026413       0.68418444932750644     
  S           18
           1   2324358.1330102719       -9.2287171609934805E-007
           2   348840.59380681929       -7.0048882110573562E-006
           3   78911.425486327935       -4.0120301011722569E-005
           4   21995.052614779481       -1.6403312821054093E-004
           5   6996.2276321487097       -7.7190731379728065E-004
           6   2440.4235522728313       -1.9311525501703769E-003
           7   915.57284832633491       -7.9483200158339522E-003
           8   365.32290527621137       -1.8592521610448127E-002
           9   153.57325089070036       -4.9400073903065451E-002
          10   67.340089139926107       -8.3666825019948002E-002
          11   30.312915145076275      -0.14829320986560693     
          12   13.210018958053196       0.17599341284731335     
          13   6.0223841820372899       0.29405915335170729     
          14   2.7432690538723756        1.5401841222909796     
          15   1.1347070714361913       -4.7388544853988490     
          16  0.58168432181717655        3.2654567586139924     
          17  0.25057961793754757       0.71893036094003193     
          18  0.10003107820026413       -1.2173615805109479     
  S           18
           1   2324358.1330102719       -5.9980286936728067E-007
           2   348840.59380681929       -1.6080244465947196E-005
           3   78911.425486327935       -5.2908177439094771E-005
           4   21995.052614779481       -3.2580712848691594E-004
           5   6996.2276321487097       -4.7820479917967218E-004
           6   2440.4235522728313       -4.9118162965156769E-003
           7   915.57284832633491       -4.9953708854898072E-003
           8   365.32290527621137       -4.4562014083090185E-002
           9   153.57325089070036       -2.5111054095335466E-002
          10   67.340089139926107      -0.26749500272637955     
          11   30.312915145076275       0.11672387275441681     
          12   13.210018958053196      -0.52761542587868038     
          13   6.0223841820372899        3.1671194827107905     
          14   2.7432690538723756       -3.8456670210955992     
          15   1.1347070714361913        2.7059790761366141E-002
          16  0.58168432181717655        3.9491443501025971     
          17  0.25057961793754757       -4.3042726161919029     
          18  0.10003107820026413        1.9206345491377141     
  P           14
           1   3888.0001842871034        1.1371778600807495E-004
           2   909.65381166811744        1.0270292905483226E-003
           3   291.00727454889113        5.8989291665421202E-003
           4   109.29529746899334        2.4822257095900864E-002
           5   45.515995908677141        7.9419235284855880E-002
           6   20.446179687814919       0.18736982112632486     
           7   9.6438145612480106       0.31243161865195590     
           8   4.6967331295199406       0.34830002019455686     
           9   2.3357238833640910       0.20510984274632821     
          10   1.1333997342750337        4.1809109622671710E-002
          11  0.55381999877863541        1.3121226968110041E-003
          12  0.25908137443634616        6.8463781694600714E-004
          13  0.11154643983602466       -9.7846767424613072E-005
          14   4.3136057169735925E-002   2.4993369421347963E-005
  P           14
           1   3888.0001842871034       -2.8092715101355983E-005
           2   909.65381166811744       -2.5509440773166216E-004
           3   291.00727454889113       -1.4642177932492689E-003
           4   109.29529746899334       -6.2330130487692941E-003
           5   45.515995908677141       -2.0254316953798309E-002
           6   20.446179687814919       -4.9329431809542280E-002
           7   9.6438145612480106       -8.4250049561379978E-002
           8   4.6967331295199406      -0.10179658247558783     
           9   2.3357238833640910       -3.9185800890418294E-002
          10   1.1333997342750337       0.15168504936371702     
          11  0.55381999877863541       0.32905585367798323     
          12  0.25908137443634616       0.37085412055003442     
          13  0.11154643983602466       0.27184658504045828     
          14   4.3136057169735925E-002   8.6337258027620378E-002
  P           14
           1   3888.0001842871034        3.8044548959647322E-005
           2   909.65381166811744        3.4261727802973821E-004
           3   291.00727454889113        1.9924124713609453E-003
           4   109.29529746899334        8.3833426221463607E-003
           5   45.515995908677141        2.7649723601951059E-002
           6   20.446179687814919        6.7353064740125937E-002
           7   9.6438145612480106       0.11770842987050471     
           8   4.6967331295199406       0.12772991791834545     
           9   2.3357238833640910        8.5977277600931670E-002
          10   1.1333997342750337      -0.42947665010592756     
          11  0.55381999877863541      -0.71005027534058507     
          12  0.25908137443634616       0.27280272351607648     
          13  0.11154643983602466       0.60549770984793838     
          14   4.3136057169735925E-002  0.20164720606177522     
  P           14
           1   3888.0001842871034       -6.0625177529503993E-005
           2   909.65381166811744       -5.6707595832853784E-004
           3   291.00727454889113       -3.2105503566957141E-003
           4   109.29529746899334       -1.4115291308551887E-002
           5   45.515995908677141       -4.5098445349561242E-002
           6   20.446179687814919      -0.12105088594850347     
           7   9.6438145612480106      -0.19205007272846414     
           8   4.6967331295199406      -0.20273221304127326     
           9   2.3357238833640910        5.8722862186838316E-002
          10   1.1333997342750337        1.6211055898808053     
          11  0.55381999877863541       -1.1056596446622948     
          12  0.25908137443634616      -0.81477615269298642     
          13  0.11154643983602466       0.69908294604881205     
          14   4.3136057169735925E-002  0.25733998458652602     
  P           14
           1   3888.0001842871034        8.0151562149382977E-005
           2   909.65381166811744        1.0787544767011045E-003
           3   291.00727454889113        4.2073469439106431E-003
           4   109.29529746899334        2.7302858379611640E-002
           5   45.515995908677141        6.2193282534309828E-002
           6   20.446179687814919       0.26458580850361185     
           7   9.6438145612480106       0.14297891899946302     
           8   4.6967331295199406       0.64313352299050686     
           9   2.3357238833640910       -2.2773051212469531     
          10   1.1333997342750337        1.0980255848710019     
          11  0.55381999877863541        1.5709473638348117     
          12  0.25908137443634616       -2.2135221924003954     
          13  0.11154643983602466       0.78601937377229203     
          14   4.3136057169735925E-002  0.25782200093658886     
  D            4
           1   4.9005791071092313        3.8721147808518971E-002
           2   1.1485642964584724       0.31441265871869140     
           3  0.47700144344590267       0.55624463165174376     
           4  0.18231881137733208       0.26934890722803301     
  D            4
           1   4.9005791071092313       -1.4570309847282607E-002
           2   1.1485642964584724       0.79151579931010885     
           3  0.47700144344590267        2.1623838287774728E-003
           4  0.18231881137733208      -0.86766673982536535     
  D            4
           1   4.9005791071092313        4.6931923420624848E-002
           2   1.1485642964584724       -1.3841989465075877     
           3  0.47700144344590267        2.0420207969547040     
           4  0.18231881137733208       -1.2029311933155804     
  F            3
           1   1.1745747774743875       0.34546149935442688     
           2  0.56749517783766146       0.58407012445510975     
           3  0.24222635733056758       0.20157315966588873     
  F            3
           1   1.1745747774743875       -1.0337798745096114     
           2  0.56749517783766146       0.43432968310447428     
           3  0.24222635733056758       0.63924315326818471     
  G            2
           1   1.0583200811719724       0.56763541375307447     
           2  0.43461590375736081       0.55385173100207041     
 K    
  S           18
           1   4227326.2583171232        3.9891707551222732E-006
           2   641809.10403742874        3.1125234639946996E-005
           3   140740.08419740057        1.7680365373234298E-004
           4   37539.875738924675        8.1403478421499551E-004
           5   11539.680717217707        3.1912037915569247E-003
           6   3933.3193665402796        1.1128840208786078E-002
           7   1444.7844491151252        3.4979007884627544E-002
           8   563.82395375578631        9.6236892089660811E-002
           9   232.74010872211454       0.21582935745688495     
          10   101.32080144798088       0.34857823783080533     
          11   46.188850386704317       0.32017360801882178     
          12   21.589932807340837       0.11232832226570526     
          13   9.7959904962309654        6.9878285718467242E-003
          14   4.6781636748522768        1.2700438501625953E-003
          15   2.2701914417272051       -3.0603496008460416E-004
          16   1.1083989964511867        4.8772149920948668E-005
          17  0.50240857508167114       -2.1619918150378786E-004
          18  0.22727444705706928       -4.8364599322779209E-005
  S           18
           1   4227326.2583171232       -1.1463382990256908E-006
           2   641809.10403742874       -8.9402205567634494E-006
           3   140740.08419740057       -5.0808286751500785E-005
           4   37539.875738924675       -2.3389598626591334E-004
           5   11539.680717217707       -9.2100547563969844E-004
           6   3933.3193665402796       -3.2240118275715345E-003
           7   1444.7844491151252       -1.0324812085328804E-002
           8   563.82395375578631       -2.9511034741927945E-002
           9   232.74010872211454       -7.2614328821369742E-002
          10   101.32080144798088      -0.14193649015356594     
          11   46.188850386704317      -0.18824922568085117     
          12   21.589932807340837       -5.4085704788908756E-002
          13   9.7959904962309654       0.34896015004572373     
          14   4.6781636748522768       0.57172493404929436     
          15   2.2701914417272051       0.22239639635377165     
          16   1.1083989964511867        1.6359251309105118E-002
          17  0.50240857508167114        1.3992610805994394E-003
          18  0.22727444705706928        5.3056951202297236E-004
  S           18
           1   4227326.2583171232        3.7809040474236774E-007
           2   641809.10403742874        2.9686921330848035E-006
           3   140740.08419740057        1.6777863490481861E-005
           4   37539.875738924675        7.7150807733251546E-005
           5   11539.680717217707        3.0415221740755861E-004
           6   3933.3193665402796        1.0635743113614558E-003
           7   1444.7844491151252        3.4224368858028742E-003
           8   563.82395375578631        9.7927370275195658E-003
           9   232.74010872211454        2.4383950945565960E-002
          10   101.32080144798088        4.8485170555027449E-002
          11   46.188850386704317        6.7240574131865530E-002
          12   21.589932807340837        2.0144790988975932E-002
          13   9.7959904962309654      -0.15086581275129798     
          14   4.6781636748522768      -0.37615970107392949     
          15   2.2701914417272051      -0.22796515985319327     
          16   1.1083989964511867       0.35909075709503757     
          17  0.50240857508167114       0.67273569564847158     
          18  0.22727444705706928       0.25647572821829218     
  S           18
           1   4227326.2583171232       -5.0716981790337724E-007
           2   641809.10403742874       -3.3844589076949724E-006
           3   140740.08419740057       -2.2995626486114894E-005
           4   37539.875738924675       -9.3836928695409597E-005
           5   11539.680717217707       -3.9967966740776334E-004
           6   3933.3193665402796       -1.3619542848200580E-003
           7   1444.7844491151252       -4.3686186736616511E-003
           8   563.82395375578631       -1.2384426987336883E-002
           9   232.74010872211454       -3.2017006274963782E-002
          10   101.32080144798088       -6.1991083216989699E-002
          11   46.188850386704317       -9.3042177603544315E-002
          12   21.589932807340837       -1.2019400729275770E-002
          13   9.7959904962309654       0.21541782905789916     
          14   4.6781636748522768       0.61324928147527635     
          15   2.2701914417272051       0.43785895039917772     
          16   1.1083989964511867       -2.4298731987469635     
          17  0.50240857508167114       0.68088254530939785     
          18  0.22727444705706928       0.95086745407175532     
  S           18
           1   4227326.2583171232        6.1639105292507060E-007
           2   641809.10403742874        6.8590290609571191E-006
           3   140740.08419740057        3.7713212708116782E-005
           4   37539.875738924675        1.3821252480251243E-004
           5   11539.680717217707        6.7876701561068488E-004
           6   3933.3193665402796        1.9522437178898296E-003
           7   1444.7844491151252        7.5726201572005056E-003
           8   563.82395375578631        1.6228254140337392E-002
           9   232.74010872211454        6.3063683175684337E-002
          10   101.32080144798088        7.6220568171946571E-002
          11   46.188850386704317       0.22925252450737255     
          12   21.589932807340837      -0.24843291314244215     
          13   9.7959904962309654        4.1937945925794251E-002
          14   4.6781636748522768       -2.5929900479450319     
          15   2.2701914417272051        4.5441562679802283     
          16   1.1083989964511867       -1.2833541583835566     
          17  0.50240857508167114       -2.4985463876271443     
          18  0.22727444705706928        1.9164640792153325     
  S           18
           1   4227326.2583171232        8.1411287510462453E-007
           2   641809.10403742874        1.2068198512327826E-005
           3   140740.08419740057        4.7966207452670772E-005
           4   37539.875738924675        3.1845455975179946E-004
           5   11539.680717217707        6.7572875496843109E-004
           6   3933.3193665402796        4.6031376014917628E-003
           7   1444.7844491151252        7.1779774848309873E-003
           8   563.82395375578631        4.3676516236270932E-002
           9   232.74010872211454        5.4487171487771283E-002
          10   101.32080144798088       0.31391359280471520     
          11   46.188850386704317       -8.2017602467295992E-003
          12   21.589932807340837       0.21979161192573726     
          13   9.7959904962309654       -2.7533041040179764     
          14   4.6781636748522768        2.5554136192325756     
          15   2.2701914417272051        2.5999673651935131     
          16   1.1083989964511867       -6.7157318919327258     
          17  0.50240857508167114        6.0062321868686963     
          18  0.22727444705706928       -2.4412742141522807     
  P           14
           1   26142.728617799250        6.1693745495557414E-006
           2   5966.8573682915030        6.5200760297568541E-005
           3   1685.5624749127446        5.1359794909213298E-004
           4   560.52254098731760        2.9584259259734474E-003
           5   212.85787449927591        1.3009997022474434E-002
           6   88.787443754153671        4.5419145439489529E-002
           7   39.570504585237700       0.12526929040587720     
           8   18.373722945558278       0.25889416403324444     
           9   8.6737822971432124       0.37280736022877575     
          10   4.1332305130008660       0.29868183844967328     
          11   1.9110514038220958        8.1748952009843862E-002
          12  0.88936628736341683        2.0112578583912489E-003
          13  0.39684394132608769        1.1788755382827370E-003
          14  0.17087155167981399       -2.3095224495839494E-004
  P           14
           1   26142.728617799250       -1.8788877157498026E-006
           2   5966.8573682915030       -1.9917107655168047E-005
           3   1685.5624749127446       -1.5720553411642746E-004
           4   560.52254098731760       -9.0490907777985869E-004
           5   212.85787449927591       -4.0204642773515945E-003
           6   88.787443754153671       -1.4168501686697864E-002
           7   39.570504585237700       -4.0317109222085451E-002
           8   18.373722945558278       -8.5586898213560414E-002
           9   8.6737822971432124      -0.13132023907791532     
          10   4.1332305130008660       -9.8721153211720161E-002
          11   1.9110514038220958       0.13845999673558740     
          12  0.88936628736341683       0.42139915940832562     
          13  0.39684394132608769       0.44752254257922103     
          14  0.17087155167981399       0.15411096312740849     
  P           14
           1   26142.728617799250        2.5206495691105033E-006
           2   5966.8573682915030        3.0746369592988769E-005
           3   1685.5624749127446        2.0819687130426581E-004
           4   560.52254098731760        1.3579045041286107E-003
           5   212.85787449927591        5.3795297710844785E-003
           6   88.787443754153671        2.1400008994554721E-002
           7   39.570504585237700        5.4988232160191032E-002
           8   18.373722945558278       0.13757241700845865     
           9   8.6737822971432124       0.15122188352470645     
          10   4.1332305130008660       0.21141180152951941     
          11   1.9110514038220958      -0.61178441307314868     
          12  0.88936628736341683      -0.80745959668765854     
          13  0.39684394132608769       0.80961665170372576     
          14  0.17087155167981399       0.42039961546327148     
  P           14
           1   26142.728617799250       -6.4134195841868141E-006
           2   5966.8573682915030       -4.0156445950646453E-005
           3   1685.5624749127446       -4.0674502025712700E-004
           4   560.52254098731760       -2.0965212159448983E-003
           5   212.85787449927591       -1.0394568244701478E-002
           6   88.787443754153671       -3.3842744963786878E-002
           7   39.570504585237700      -0.11328386698013189     
           8   18.373722945558278      -0.22586796690336219     
           9   8.6737822971432124      -0.31823650064672332     
          10   4.1332305130008660       0.13114996063607909     
          11   1.9110514038220958        1.9062037803701011     
          12  0.88936628736341683       -2.1354907975480493     
          13  0.39684394132608769       0.20477435519941298     
          14  0.17087155167981399       0.67140002411767319     
  P           14
           1   26142.728617799250        1.6919097461776044E-005
           2   5966.8573682915030        1.5652503855144524E-006
           3   1685.5624749127446        1.0020950465796231E-003
           4   560.52254098731760        1.2297662479812087E-003
           5   212.85787449927591        2.5072666986806009E-002
           6   88.787443754153671        2.6613581646714426E-002
           7   39.570504585237700       0.29244788355078838     
           8   18.373722945558278        8.7041114506850481E-002
           9   8.6737822971432124        1.0312684676344590     
          10   4.1332305130008660       -3.1535094350241706     
          11   1.9110514038220958        2.8826837783928769     
          12  0.88936628736341683      -0.55169968485595877     
          13  0.39684394132608769       -1.2455779226463115     
          14  0.17087155167981399        1.0440938740617414     
  D            4
           1   8.3181608267550367        3.9986559895573009E-002
           2   2.0174280321806037       0.26859161401301324     
           3  0.91578678372847377       0.52971087938453987     
           4  0.40127307476021323       0.31548124659442894     
  D            4
           1   8.3181608267550367       -6.3751686946844008E-002
           2   2.0174280321806037       0.77244795458514204     
           3  0.91578678372847377       0.21711254104238337     
           4  0.40127307476021323       -1.0096237346316099     
  D            4
           1   8.3181608267550367        7.4461017393466028E-002
           2   2.0174280321806037       -1.7012602720321881     
           3  0.91578678372847377        2.5425219076621666     
           4  0.40127307476021323       -1.4067008680579070     
  F            3
           1   9.8404865734468636       -5.4631390938641837E-004
           2   1.6500596150507754       0.52307191607514203     
           3  0.71268985229426884       0.56784616369962249     
  F            3
           1   9.8404865734468636        2.0150107297254624E-002
           2   1.6500596150507754       -1.2662791975959311     
           3  0.71268985229426884        1.2436745991849252     
  G            2
           1   1.7597438597596664       0.56598973541084896     
           2  0.79892930865680600       0.53208562686983318     


